Extragalactic large-scale structures in the northern Zone of Avoidance

We used the Nan\c{c}ay Radio Telescope (NRT) to measure the 21 cm line emission of near-infrared bright galaxies in the northern Zone of Avoidance (ZoA) without previous redshift determinations. We selected galaxies with extinction-corrected magnitudes $K_s^o \leq 11\hbox{$.\!\!^{\rm m}$}25$ from the 2MASS Extended Source Catalog. These data will complement the existing 2MASS Redshift Survey (2MRS; first data release) as well as the ongoing 2MASS Tully-Fisher survey, both of which exclude the inner ZoA ($|b|< 5^{\circ}$), where the identification of galaxy candidates is the hardest. Of the $\sim$1000 identified 2MASX galaxy candidates we have so far detected 252 to our 3.0 mJy rms sensitivity limit and the velocity limit of 10500 km/s. The resulting redshift distribution reveals various new structures that were hitherto uncharted. They seem to form part of the larger Perseus-Pisces Supercluster (PPS). The most conspicuous is a ridge at about $\ell\approx 160^{\circ}$,$v \approx 6500$ km/s. Within this wall-like structure, two strong radio galaxies (3C 129 and 3C 129.1) are embedded which lie at the same distance as the ridge. They seem to form part of an X-ray cluster. Another prominent filament has been identified crossing the ZoA at $\ell \approx 90^\circ$, hence suggesting the second Perseus-Pisces arm is more extended than previously thought.

==> compile.sh <==
#!/bin/bash
latex JPCSLaTeXGuidelines
bibtex JPCSLaTeXGuidelines
latex JPCSLaTeXGuidelines
latex JPCSLaTeXGuidelines
dvipdf JPCSLaTeXGuidelines.dvi

